A Finite-Volume Scheme for Fractional Diffusion on Bounded Domains

We propose a new fractional Laplacian for bounded domains, expressed as a conservation law and thus particularly suited to finite-volume schemes. Our approach permits the direct prescription of no-flux boundary conditions. We first show the well-posedness theory for the fractional heat equation. We also develop a numerical scheme, which correctly captures the action of the fractional Laplacian and its anomalous diffusion effect. We benchmark numerical solutions for the L\'evy-Fokker-Planck equation against known analytical solutions. We conclude by numerically exploring properties of these equations with respect to their stationary states and long-time asymptotics.

==> optimiseImages.sh <==
#!/bin/bash

for file in *.png; do
  if [[ -f $file ]]; then
    backup=backup_$file;
    if [ ! -f $backup ]; then
      if [[ ! "$(basename -- "$file")" =~ ^backup_.* ]]; then
        cp $file $backup;
        # convert "$file" -strip -quality 75% "$file"
        convert "$file" -resize "1000x1000>" "$file"
        echo "Optimised $file";
      fi
    fi
  fi
done

